IntersectX: An Efficient Accelerator for Graph Mining

Graph pattern mining applications try to find all embeddings that match specific patterns. Compared to the traditional graph computation, graph mining applications are computation-intensive. The state-of-the-art method, pattern enumeration, constructs the embeddings that match the pattern. The key operation -- intersection -- of two edge lists, poses challenges to conventional architectures and requires substantial execution time. In this paper, we propose IntersectX, a vertically designed accelerator for pattern enumeration with stream instruction set extension and architectural supports based on conventional processor. The stream based ISA can be considered as a natural extension to the traditional instructions that operate on scalar values. We develop the IntersectX architecture composed of specialized mechanisms that efficiently implement the stream ISA extensions, including: (1) Stream Mapping Table (SMT) that records the mapping between stream ID and stream register; (2) the read-only Stream Cache (S-Cache) that enables efficient stream data movements; (3) tracking the dependency between streams with a property of intersection; (4) Stream Value Processing Unit (SVPU) that implements sparse value computations; and (5) the nested intersection translator that generates micro-op sequences for implementing nested intersections. We implement IntersectX ISA and architecture on zSim, and test it with seven popular graph mining applications (triangle/three-chain/tailed-traingle counting, 3-motif mining, 4/5-clique counting, and FSM) on ten real graphs. We develop our own implementation of AutoMine (InHouseAutomine). The results show that IntersectX significantly outperforms InHouseAutomine on CPU, on average 10.7 times and up to 83.9 times ; and GRAMER, a state-of-the-art graph pattern mining accelerator, based on exhaustive check, on average 40.1 times and up to 181.8 times.

==> gen.sh <==
#!/bin/bash
FILE=main.tex
pdflatex $FILE
bibtex $FILE
pdflatex $FILE
pdflatex $FILE 
